Noise-Aware and Equitable Urban Air Traffic Management: An Optimization Approach

Urban air mobility (UAM), a transformative concept for the transport of passengers and cargo, faces several integration challenges in complex urban environments. Community acceptance of aircraft noise is among the most noticeable of these challenges when launching or scaling up a UAM system. Properly managing community noise is fundamental to establishing a UAM system that is environmentally and socially sustainable. In this work, we develop a holistic and equitable approach to manage UAM air traffic and its community noise impact in urban environments. The proposed approach is a hybrid approach that considers a mix of different noise mitigation strategies, including limiting the number of operations, cruising at higher altitudes, and ambient noise masking. We tackle the problem through the lens of network system control and formulate a multi-objective optimization model for managing traffic flow in a multi-layer UAM network while concurrently pursuing demand fulfillment, noise control, and energy saving. Further, we use a social welfare function in the optimization model as the basis for the efficiency-fairness trade-off in both demand fulfillment and noise control. We apply the proposed approach to a comprehensive case study in the city of Austin and perform design trade-offs through both visual and quantitative analyses.

==> Figures/Results_Analysis.m <==
clear; clc

set(0,'defaultTextInterpreter','latex');

%% Load Data
results1 = table2array(readtable('experiment_results_3d_2500.xlsx'));

%% Make Plot 1
figure('Renderer', 'painters', 'Position', [1 1 650 600])

% xr = reshape(results1(:,2), 20, 39);
% yr = reshape(results1(:,3), 20, 39);
% zr = reshape(results1(:,1)*100, 20, 39);
xr = reshape(results1(:,2), 40, 40);
yr = reshape(results1(:,3), 40, 40);
zr = reshape(results1(:,1)*100, 40, 40);
surf(yr, xr, zr)
colormap(gray)
shading interp
alpha 0.2
hold on
scatter3(results1(:,3),results1(:,2),results1(:,1)*100,200,'.','MarkerEdgeColor',[0.25 0.25 0.25],'MarkerEdgeAlpha',0.75);
xlabel('Extra Energy Consumption (\%)', 'FontSize', 18)
ylabel('Average Noise Increase (dB)', 'FontSize', 18)
zlabel('Average Demand Fulfillment (\%)', 'FontSize', 18)
xlim([0 20])
ylim([0 20])
view([310 22.5])
pbaspect([1.25 1.25 1])
h = rotate3d;
set(h, 'ActionPreCallback', 'set(gcf,''windowbuttonmotionfcn'',@align_axislabel)')
set(h, 'ActionPostCallback', 'set(gcf,''windowbuttonmotionfcn'','''')')
set(gcf, 'ResizeFcn', @align_axislabel)
align_axislabel([], gca)

%% Make Plot 2
figure('Renderer', 'painters', 'Position', [1 1 550 450])
% contour(xr,zr,yr,'--','LineColor',[0.5 0.5 0.5],'LineWidth',1.5)
hold on
c = results1(:,3);
scatter(results1(:,2),results1(:,1)*100,200,c,'.')
colormap(flipud(autumn))
xlabel('Average Noise Increase (dB)', 'FontSize', 18)
ylabel('Average Demand Fulfillment (\%)', 'FontSize', 18)
title('Color: Extra Energy Consumption (\%)')
xlim([0 20])
colorbar;
set(gca, 'FontName', 'Times', 'FontSize', 21);
grid on

%% Make Plot 3
figure('Renderer', 'painters', 'Position', [1 1 550 450])
% contour(yr,zr,xr,'--','LineColor',[0.5 0.5 0.5],'LineWidth',1.5)
hold on
c = results1(:,2);
scatter(results1(:,3),results1(:,1)*100,200,c,'.')
xlabel('Extra Energy Consumption (\%)', 'FontSize', 18)
ylabel('Average Demand Fulfillment (\%)', 'FontSize', 18)
title('Color: Average Noise Increase (dB)')
xlim([0 20])
colorbar
colormap(flipud(autumn))
set(gca, 'FontName', 'Times', 'FontSize', 21);
grid on

%% Make Plot 4
figure('Renderer', 'painters', 'Position', [1 1 550 450])
% contour(xr,yr,zr,'--','LineColor',[0.5 0.5 0.5],'LineWidth',1.5)
hold on
c = results1(:,1)*100;
scatter(results1(:,2),results1(:,3),200,c,'.')
xlabel('Average Noise Increase (dB)', 'FontSize', 18)
ylabel('Extra Energy Consumption (\%)', 'FontSize', 18)
title('Color: Average Demand Fulfillment (\%)')
xlim([0 20])
ylim([0 20])
colorbar
colormap(flipud(autumn))
set(gca, 'FontName', 'Times', 'FontSize', 21);
grid on












